An Overview on Machine Learning Methods for Partial Differential Equations: from Physics Informed Neural Networks to Deep Operator Learning

The approximation of solutions of partial differential equations (PDEs) with numerical algorithms is a central topic in applied mathematics. For many decades, various types of methods for this purpose have been developed and extensively studied. One class of methods which has received a lot of attention in recent years are machine learning-based methods, which typically involve the training of artificial neural networks (ANNs) by means of stochastic gradient descent type optimization methods. While approximation methods for PDEs using ANNs have first been proposed in the 1990s they have only gained wide popularity in the last decade with the rise of deep learning. This article aims to provide an introduction to some of these methods and the mathematical theory on which they are based. We discuss methods such as physics-informed neural networks (PINNs) and deep BSDE methods and consider several operator learning approaches.

==> burgers_pinn.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt

device = torch.device(
    "cuda:0" if torch.cuda.is_available() else "cpu"
)

M_0 = 50  # Number of initial data points
M_b = 100  # Number of boundary data points
M_i = 10000  # Number of points in the interior

# Set random seed for reproducible results
torch.manual_seed(0)

# Draw sample points for initial data
x_0 = torch.rand((M_0, 1)) * 2 - 1
X_0 = torch.hstack((torch.zeros((M_0, 1)), x_0)).to(device)
u_0 = -torch.sin(np.pi * x_0).to(device)

# Draw sample points for boundary data
t_b = torch.rand((M_b, 1))
x_b = torch.randint(high=2, size=(M_b, 1)) * 2 - 1
X_b = torch.hstack((t_b, x_b)).to(device)
u_b = torch.zeros((M_b, 1)).to(device)

# Draw uniformly sampled collocation points
t_i = torch.rand((M_i, 1))
x_i = torch.rand((M_i, 1)) * 2 - 1
X_i = torch.hstack((t_i, x_i)).to(device).requires_grad_()

# Computes the mean squared error of the model on the given
# data points
def compute_data_loss(model, X, u):
    pred = model(X)
    return (pred - u).square().mean()

# Computes the mean squared PDE residual on the given collocation
# points
def compute_dynamic_loss(model, X_i):
    t, x = X_i[:, 0:1], X_i[:, 1:2]
    u = model(torch.hstack((t, x)))
    u_t = torch.autograd.grad(
        u, t, torch.ones_like(u),
        retain_graph=True, create_graph=True,
    )[0]
    u_x = torch.autograd.grad(
        u, x, torch.ones_like(u),
        retain_graph=True, create_graph=True,
    )[0]
    u_xx = torch.autograd.grad(
        u_x, x, torch.ones_like(u_x), create_graph=True
    )[0]

    return (u_t + u * u_x - (0.01 / np.pi) * u_xx).square().mean()


# Define the ANN
model = nn.Sequential(
    nn.Linear(2, 40), nn.GELU(),
    nn.Linear(40, 40), nn.GELU(),
    nn.Linear(40, 40), nn.GELU(),
    nn.Linear(40, 40), nn.GELU(),
    nn.Linear(40, 40), nn.GELU(),
    nn.Linear(40, 40), nn.GELU(),
    nn.Linear(40, 1)
).to(device)

N = 2500  # the number of training steps

# Set up the optimizer and learning rate scheduler
optimizer = torch.optim.Adam(model.parameters())
scheduler = torch.optim.lr_scheduler.OneCycleLR(
    optimizer, max_lr=1e-2, div_factor=50,
    steps_per_epoch=1, epochs=N,
)

for i in range(N):
    optimizer.zero_grad()

    dynamic_loss = compute_dynamic_loss(model, X_i)
    initial_loss = compute_data_loss(model, X_0, u_0)
    boundary_loss = compute_data_loss(model, X_b, u_b)
    loss = dynamic_loss + initial_loss + boundary_loss
    
    loss.backward()
    optimizer.step()
    scheduler.step()


#### Plotting ####

x = np.linspace(0, 1, 100)
y = np.linspace(-1, 1, 100)
xx, yy = np.meshgrid(x, y)

input_tensor = torch.tensor(
    np.vstack([xx.ravel(), yy.ravel()]).T, dtype=torch.float32
).to(device)

with torch.no_grad():
    output_tensor = model(input_tensor)

zz = output_tensor.cpu().numpy().reshape(xx.shape)

plt.figure(figsize=(12, 6))
plt.pcolor(xx, yy, zz, shading="auto", cmap="RdBu", 
    vmin=-1, vmax=1)
plt.colorbar()
plt.savefig('burgers_pinn.pdf', bbox_inches='tight', dpi=150)


==> pinn_laplace.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")

M_b = 200  # number of points on the boundary
M_r = 10000  # number of points in the interior

torch.manual_seed(0)

s_b = torch.rand((M_b,1)).to(device) * 2 * np.pi

# Generate boundary data
x_b = torch.cos(s_b)
y_b = torch.sin(s_b)
X_b = torch.hstack((x_b, y_b)).to(device)
u_b = (torch.sin(7 * s_b) + torch.cos(3 * s_b)).to(device)

# Generate uniformly distributed points in the disk
radii = torch.sqrt(torch.rand(M_r))
angles = 2 * torch.pi * torch.rand(M_r)

x = radii * torch.cos(angles)
y = radii * torch.sin(angles)

points = torch.stack((x, y), dim=1).to(device)


# Compute the mean squared error of the model on the given
# data points
def compute_data_loss(model, data_tx, data_y):
    pred = model(data_tx)
    return (pred - data_y).square().mean()

# Compute the mean PDE residual on the given points
def compute_dynamic_loss(model, X):
    x, y = X[:, 0:1], X[:, 1:2]
    x.requires_grad = True
    y.requires_grad = True
    u = model(torch.hstack((x, y)))
    u_x = torch.autograd.grad(
        u, x, torch.ones_like(u), retain_graph=True, create_graph=True
    )[0]
    u_xx = torch.autograd.grad(
        u_x, x, torch.ones_like(u_x), create_graph=True
    )[0]
    u_y = torch.autograd.grad(
        u, y, torch.ones_like(u), retain_graph=True, create_graph=True
    )[0]
    u_yy = torch.autograd.grad(
        u_y, y, torch.ones_like(u_y), create_graph=True
    )[0]

    return (u_xx + u_yy).square().mean()
 

# Define the ANN
model = nn.Sequential(
    nn.Linear(2, 100),
    nn.GELU(),
    nn.Linear(100, 100),
    nn.GELU(),
    nn.Linear(100, 100),
    nn.GELU(),
    nn.Linear(100, 100),
    nn.GELU(),
    nn.Linear(100, 1)
).to(device)

N = 8000  # number of training steps

optimizer = torch.optim.Adam(model.parameters())
scheduler = torch.optim.lr_scheduler.OneCycleLR(optimizer, max_lr=3e-3, div_factor=10, steps_per_epoch=1, epochs=N)

for i in range(N):
    optimizer.zero_grad()
    dynamic_loss = compute_dynamic_loss(
        model, points
    )
    boundary_loss = compute_data_loss(
        model, X_b, u_b
    )
    loss =  dynamic_loss + boundary_loss
    loss.backward()
    optimizer.step()
    
    scheduler.step()


###  PLOTTING  ###
fig, (exact_ax, approx_ax) = plt.subplots(1, 2, figsize=(18,9))
fig_diff, diff_ax = plt.subplots(figsize=(12,12))

for ax in [exact_ax, approx_ax, diff_ax]:
    ax.set_aspect('equal', 'box')

fig3d = plt.figure(figsize=(18, 9))
exact_ax_3d = fig3d.add_subplot(121, projection='3d')
approx_ax_3d = fig3d.add_subplot(122, projection='3d')

approx_ax.set_yticks([])

x = np.linspace(-1, 1, 300)
y = np.linspace(-1, 1, 300)
x_grid, y_grid = np.meshgrid(x, y, indexing='xy')
mask = x_grid ** 2 + y_grid ** 2 <= 1

z = x_grid[mask] + 1.j * y_grid[mask]

exact = np.real(-1.j * z ** 7 + z ** 3)

model_inputs = torch.Tensor(np.stack((x_grid[mask], y_grid[mask]))).T.to(device)

with torch.no_grad():
    approx = model(model_inputs).squeeze().cpu().numpy()

z_grid = np.full_like(x_grid, float('nan'))
z_grid[mask] = exact

norm = plt.Normalize(-2., 2.)
exact_ax.pcolor(x_grid, y_grid, z_grid, cmap="RdBu", norm=norm)
plot_options_3d = dict(cmap="viridis", edgecolor='k', linewidth=0.1, alpha=0.6)
exact_ax_3d.plot_surface(x_grid, y_grid, z_grid, **plot_options_3d)

z_grid[mask] = approx
pcm = approx_ax.pcolor(x_grid, y_grid, z_grid, cmap="RdBu", norm=norm)
approx_ax_3d.plot_surface(x_grid, y_grid, z_grid, **plot_options_3d)

inset_axes_kwargs = dict(width="5%", height="100%", loc='lower left',
                         bbox_to_anchor=(1.05, 0., 1, 1), borderpad=0)
cb_approx_ax = inset_axes(approx_ax, **inset_axes_kwargs, bbox_transform=approx_ax.transAxes)

fig.colorbar(pcm, cax=cb_approx_ax)

diff = exact - approx
z_grid[mask] = diff

pcm = diff_ax.pcolor(x_grid, y_grid, z_grid, shading="auto", cmap="RdBu")
cb_diff_ax = inset_axes(diff_ax, **inset_axes_kwargs, bbox_transform=diff_ax.transAxes)
fig_diff.colorbar(pcm, cax=cb_diff_ax)

fig.savefig('pinn_laplace_color.pdf', bbox_inches='tight', dpi=150)
fig3d.savefig('pinn_laplace_3d.pdf', bbox_inches='tight', dpi=150)
fig_diff.savefig('pinn_laplace_diff.pdf', bbox_inches='tight', dpi=150)


==> pinn_laplace_gd.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")

M_b = 200  # number of points on the boundary
M_r = 10000  # number of points in the interior

torch.manual_seed(0)

s_b = torch.rand((M_b,1)).to(device) * 2 * np.pi

# Generate boundary data
x_b = torch.cos(s_b)
y_b = torch.sin(s_b)
X_b = torch.hstack((x_b, y_b)).to(device)
u_b = (torch.cos(3 * s_b)).to(device)

# Generate uniformly distributed points in the disk
radii = torch.sqrt(torch.rand(M_r))
angles = 2 * torch.pi * torch.rand(M_r)

x = radii * torch.cos(angles)
y = radii * torch.sin(angles)

points = torch.stack((x, y), dim=1).to(device)


# Compute the mean squared error of the model on the given
# data points
def compute_data_loss(model, data_tx, data_y):
    pred = model(data_tx)
    return (pred - data_y).square().mean()

# Compute the mean PDE residual on the given points
def compute_dynamic_loss(model, X):
    x, y = X[:, 0:1], X[:, 1:2]
    x.requires_grad = True
    y.requires_grad = True
    u = model(torch.hstack((x, y)))
    u_x = torch.autograd.grad(
        u, x, torch.ones_like(u), retain_graph=True, create_graph=True
    )[0]
    u_xx = torch.autograd.grad(
        u_x, x, torch.ones_like(u_x), create_graph=True
    )[0]
    u_y = torch.autograd.grad(
        u, y, torch.ones_like(u), retain_graph=True, create_graph=True
    )[0]
    u_yy = torch.autograd.grad(
        u_y, y, torch.ones_like(u_y), create_graph=True
    )[0]

    return (u_xx + u_yy).square().mean()
 

# Define the ANN
model = nn.Sequential(
    nn.Linear(2, 100),
    nn.GELU(),
    nn.Linear(100, 100),
    nn.GELU(),
    nn.Linear(100, 100),
    nn.GELU(),
    nn.Linear(100, 100),
    nn.GELU(),
    nn.Linear(100, 1)
).to(device)

N = 8000  # number of training steps

optimizer = torch.optim.SGD(model.parameters(), lr=1e-3)
scheduler = torch.optim.lr_scheduler.OneCycleLR(optimizer, max_lr=7e-3, div_factor=100, 
                                                steps_per_epoch=1, epochs=N)

for i in range(N):
    optimizer.zero_grad()
    dynamic_loss = compute_dynamic_loss(
        model, points
    )
    boundary_loss = compute_data_loss(
        model, X_b, u_b
    )
    loss =  dynamic_loss + boundary_loss
    loss.backward()
    optimizer.step()
    
    scheduler.step()


###  PLOTTING  ###
fig, (exact_ax, approx_ax) = plt.subplots(1, 2, figsize=(18,9))
fig_diff, diff_ax = plt.subplots(figsize=(12,12))

for ax in [exact_ax, approx_ax, diff_ax]:
    ax.set_aspect('equal', 'box')

fig3d = plt.figure(figsize=(18, 9))
exact_ax_3d = fig3d.add_subplot(121, projection='3d')
approx_ax_3d = fig3d.add_subplot(122, projection='3d')

exact_ax_3d.view_init(elev=25, azim=-50)
approx_ax_3d.view_init(elev=25, azim=-50)

approx_ax.set_yticks([])

x = np.linspace(-1, 1, 300)
y = np.linspace(-1, 1, 300)
x_grid, y_grid = np.meshgrid(x, y, indexing='xy')
mask = x_grid ** 2 + y_grid ** 2 <= 1

z = x_grid[mask] + 1.j * y_grid[mask]

exact = np.real(z ** 3)

model_inputs = torch.Tensor(np.stack((x_grid[mask], y_grid[mask]))).T.to(device)

with torch.no_grad():
    approx = model(model_inputs).squeeze().cpu().numpy()

z_grid = np.full_like(x_grid, float('nan'))
z_grid[mask] = exact

norm = plt.Normalize(-2., 2.)
exact_ax.pcolor(x_grid, y_grid, z_grid, cmap="RdBu", norm=norm)
plot_options_3d = dict(cmap="viridis", edgecolor='k', linewidth=0.1, alpha=0.6)
exact_ax_3d.plot_surface(x_grid, y_grid, z_grid, **plot_options_3d)

z_grid[mask] = approx
pcm = approx_ax.pcolor(x_grid, y_grid, z_grid, cmap="RdBu", norm=norm)
approx_ax_3d.plot_surface(x_grid, y_grid, z_grid, **plot_options_3d)

inset_axes_kwargs = dict(width="5%", height="100%", loc='lower left',
                         bbox_to_anchor=(1.05, 0., 1, 1), borderpad=0)
cb_approx_ax = inset_axes(approx_ax, **inset_axes_kwargs, bbox_transform=approx_ax.transAxes)

fig.colorbar(pcm, cax=cb_approx_ax)

diff = exact - approx
z_grid[mask] = diff

pcm = diff_ax.pcolor(x_grid, y_grid, z_grid, shading="auto", cmap="RdBu")
cb_diff_ax = inset_axes(diff_ax, **inset_axes_kwargs, bbox_transform=diff_ax.transAxes)
fig_diff.colorbar(pcm, cax=cb_diff_ax)

fig.savefig('pinn_laplace_gd_color.pdf', bbox_inches='tight', dpi=150)
fig3d.savefig('pinn_laplace_gd_3d.pdf', bbox_inches='tight', dpi=150)
fig_diff.savefig('pinn_laplace_gd_diff.pdf', bbox_inches='tight', dpi=150)


==> sections/OL_Phil/1_Tables/round_csv.py <==

#Read a CSV File and create a new csv file with specific columns rounded to a certain precision


'''
command line:
python round_csv.py file.csv
'''


import sys
import csv
import pandas as pd


#Settings
precisions = {
    "test_time": 4,
    "training_time": 0,
    "L2_error": 6,
    # "L1_error": 6
}



def round_csv(csv_file):

    df = pd.read_csv(csv_file, delimiter = ";")

    df['Method'] = df['Method'].str.replace('_', '\\_')

    for column_name in precisions:
        try:
            nr_decimals = precisions[column_name]
            df[column_name] = df[column_name].apply(
                lambda x: ("{:.%df}" % nr_decimals).format(x) if abs(x) <= 1e4 else ("{:.%de}" % nr_decimals).format(x))

        except:
            print("I Skipped ", column_name)

    with open("rounded_" + csv_file, "w+") as output_file:
        df.to_csv(output_file, sep=';', index = False)

if __name__ == "__main__":
    # get the path of the considered folder from command line
    # csv_files = [sys.argv[1]]
    # csv_file = "Semilinear_PDE_methods_data_3d.csv"
    # csv_file = "Semilinear_PDE_methods_data_2d.csv"

    csv_files = ["methods_data_Burgers_T1.0_S6.283185307179586_nu0.1_var1000_decay3.0_offset9.999999999999998_innerdecay2.0.csv",
                 "methods_data_Semilinear_heat_2-dimensional_T_3.0_space_size_1.0_laplace_factor_0.002_nonlin_AllenCahn_var_5000_decay_rate_2_offset_70.71067811865476_inner_decay_1.0_start_var_0.2.csv",
                 "methods_data_ReactionDiffusion_T1.0_S2.0_nu0.05_k2.0_nonlinAllenCahn_var10000_decay2_offset100.0_innerdecay1.0.csv",
                 "methods_data_Semilinear_heat_1-dimensional_T_3.0_space_size_1.0_laplace_factor_0.002_nonlin_AllenCahn_var_5000_decay_rate_2_offset_70.71067811865476_inner_decay_1.0_start_var_0.2.csv"
                 # "methods_data_Semilinear_heat_2-dimensional_T_3.0_space_size_1.0_laplace_factor_0.002_nonlin_Allen-Cahn_var_5000_decay_rate_2_offset_70.71067811865476_inner_decay_1.0_start_var_0.2.csv",
                 # "methods_data_Semilinear_heat_3-dimensional_T_3.0_space_size_1.0_laplace_factor_0.002_nonlin_Allen-Cahn_var_5000_decay_rate_2_offset_70.71067811865476_inner_decay_1.0_start_var_0.2.csv"]
    ]


    for csv_file in csv_files:
        round_csv(csv_file)

